Four-loop splitting functions in QCD -- The gluon-to-quark case

We have computed the even-$N$ moments $N \leq 20$ of the gluon-to-quark splitting function $P_{\rm qg}$ at the fourth order of perturbative QCD via the renormalization of off-shell operator matrix elements. Our results, derived analytically for a general gauge group, agree with all results obtained for this function so far, in particular with the lowest five moments obtained via physical cross sections. Using our new moments and all available endpoint constraints, we construct approximations for the four-loop $P_{\rm qg}(x)$ that should be sufficient for a wide range of collider-physics applications. The N$^3$LO corrections resulting from these and the corresponding quark-quark splitting functions lead to a marked improvement of the perturbative accuracy for the scale derivative of the singlet quark distribution, with effects of 1% or less at $x \gtrsim 10^{\,-4}$ at a standard reference scale with $\alpha_s = 0.2$.

==> anc/FHMVqg-anc_v2.h <==
* -----------------------------------------------------------------------------
*
*   Reference: Four-loop splitting functions in QCD - The gluon-to-quark case - 
*
*              G. Falcioni, F. Herzog, S. Moch and A. Vogt
*              DESY 23-096, LTH 1345
*
* -----------------------------------------------------------------------------
*
*   Gluon-to-quark anomalous dimensions gamma_qg(N) up to four loops,
*   fixed-N values at N =< 20
*
*   Notations: z3 = Zeta(3), ..., z5 = Zeta(5) are Riemann-zeta values,
*              nf = number of flavors; for the group invariants see the paper.
*              expansion in alpha_s/(4*pi): 
*              gqg0N2 (one-loop), gqg1N2 (two-loop), gqg2N2 (three-loop), 
*              gqg3N2 (four-loop) etc.
*              `-' relative to splitting functions
*
*   1) Four-loop moments at N =< 8 have been published before in:
*      Low moments of the four-loop splitting functions in QCD 
*      S. Moch, B. Ruijl, T. Ueda, J.A.M. Vermaseren, A. Vogt
*      arXiv:2111.15561 [hep-ph], Phys. Lett. B825 (2022), 136853
*      Published in: Phys.Lett.B 825 (2022), 136853
*
*   2) Four-loop moments at N =< 16 proportional to [d4RA/na] and [d4RR/na] 
*      have been published before in:
*      On quartic colour factors in splitting functions 
*         and the gluon cusp anomalous dimension
*      S. Moch, B. Ruijl, T. Ueda, J.A.M. Vermaseren, A. Vogt
*      arXiv:1805.09638 [hep-ph], Phys. Lett. B782 (2018), 627-632

****** 
* N=2
****** 
L   gqg0N2=
      +nf*(-2/3);

L   gqg1N2=
      +ca*nf*(-35/27)
      +cf*nf*(-74/27);

L   gqg2N2=
      +ca*nf^2*(1058/243)
      +ca^2*nf*(-3589/162+24*z3)
      +cf*nf^2*(-173/243)
      +cf*ca*nf*(139/9-104/3*z3)
      +cf^2*nf*(-2155/243+32/3*z3);

L   gqg3N2=
      +nf*[d4RA/na]*(368/9-2560/9*z5-992/9*z3)
      +nf^2*[d4RR/na]*(-928/9+2560/9*z5-640/9*z3)
      +ca*nf^3*(3385/2187-176/81*z3)
      +ca^2*nf^2*(48625/2187+160/27*z5+24*z4-3572/81*z3)
      +ca^3*nf*(-88769/729-3560/27*z5-132*z4+31112/81*z3)
      +cf*nf^3*(-8744/2187+128/27*z3)
      +cf*ca*nf^2*(249310/6561-440/9*z4+5632/81*z3)
      +cf*ca^2*nf*(763868/6561+40/9*z5+2068/9*z4-12808/27*z3)
      +cf^2*nf^2*(-110714/6561+224/9*z4-272/9*z3)
      +cf^2*ca*nf*(-1153727/13122+2000/9*z5-1136/9*z4+7108/81*z3)
      +cf^3*nf*(16489/729-320/3*z5+256/9*z4+736/81*z3);

****** 
* N=4
******
L   gqg0N4=
      +nf*(-11/30);

L   gqg1N4=
      +ca*nf*(16387/9000)
      +cf*nf*(-56317/18000);

L   gqg2N4=
      +ca*nf^2*(4481539/2430000)
      +ca^2*nf*(-295110931/12150000+708/25*z3)
      +cf*nf^2*(9613841/24300000)
      +cf*ca*nf*(278546497/8100000-969/25*z3)
      +cf^2*nf*(-757117001/48600000+261/25*z3);

L   gqg3N4=
      +nf*[d4RA/na]*(-12196/135+15976/45*z5-81008/225*z3)
      +nf^2*[d4RR/na]*(-112424/675+10624/45*z5-2336/75*z3)
      +ca*nf^3*(338346151/437400000-5192/2025*z3)
      +ca^2*nf^2*(-7131194093/4374000000+664/135*z5+7591/250*z4-12599759/202500*z3)
      +ca^3*nf*(143199094853/1458000000-17917/135*z5-26904/125*z4+11938031/45000*z3)
      +cf*nf^3*(-312015851/364500000+6644/3375*z3)
      +cf*ca*nf^2*(217239001681/13122000000-103669/2250*z4+4497112/50625*z3)
      +cf*ca^2*nf*(-314624947013/1312200000+1237/45*z5+1674889/4500*z4-2024593/9000*z3)
      +cf^2*nf^2*(37295583467/26244000000+707/45*z4-1400864/50625*z3)
      +cf^2*ca*nf*(5121012352507/26244000000+951/5*z5-143489/750*z4-48971263/405000*z3)
      +cf^3*nf*(-8103828487201/104976000000-3158/45*z5+154589/4500*z4+5100751/81000*z3);

****** 
* N=6
******
L   gqg0N6=
      +nf*(-11/42);

L   gqg1N6=
      +ca*nf*(867311/370440)
      +cf*nf*(-296083/92610);

L   gqg2N6=
      +ca*nf^2*(86617163/93350880)
      +ca^2*nf*(-58595443051/2613824640+5822/245*z3)
      +cf*nf^2*(1539874183/2722734000)
      +cf*ca*nf*(1199181909343/32672808000-23666/735*z3)
      +cf^2*nf*(-2933980223981/163364040000+1240/147*z3);

L   gqg3N6=
      +nf*[d4RA/na]*(-23820479/264600+28624/63*z5-11627738/33075*z3)
      +nf^2*[d4RR/na]*(-665983/4725+85760/441*z5-192736/6615*z3)
      +ca*nf^3*(34431246007/55135363500-8866/3969*z3)
      +ca^2*nf^2*(-55264268415947/6175160712000+5360/1323*z5+133186/5145*z4
		  -38177677/720300*z3)
      +ca^3*nf*(49981299563948069/345808999872000-159724/1323*z5-689907/3430*z4
		+2383601783/12965400*z3)
      +cf*nf^3*(-1262351231147/2572983630000+15268/9261*z3)
      +cf*ca*nf^2*(3261418656515051/216130624920000-600626/15435*z4+122909317/1620675*z3)
      +cf*ca^2*nf*(-627686002393628869/1729044999360000+47774/441*z5+1096679/3087*z4
		   -6170262713/48620250*z3)
      +cf^2*nf^2*(1942638296203817/540326562300000+28724/2205*z4-113578219/4862025*z3)
      +cf^2*ca*nf*(324177529264517279/960580555200000+9832/441*z5-28952417/154350*z4
		   -1154450237/9724050*z3)
      +cf^3*nf*(-2912197809548779709/21613062492000000+1328/147*z5+2582141/77175*z4
		+1026604067/24310125*z3);

****** 
* N=8
******
L   gqg0N8=
      +nf*(-37/180);

L   gqg1N8=
      +ca*nf*(100911011/40824000)
      +cf*nf*(-51090517/16329600);

L   gqg2N8=
      +ca*nf^2*(10379424541/22044960000)
      +ca^2*nf*(-24648658224523/1157360400000+64021/3150*z3)
      +cf*nf^2*(7903297846481/12962436480000)
      +cf*ca*nf*(4896295442015177/129624364800000-515201/18900*z3)
      +cf^2*nf*(-4374484944665803/226842638400000+749/108*z3);

L   gqg3N8=
      +nf*[d4RA/na]*(-273996244909/3086294400+30298/63*z5-137047639/396900*z3)
      +nf^2*[d4RR/na]*(-2023939021/17222625+13088/81*z5-3285578/127575*z3)
      +ca*nf^3*(886247558029/1708914965625-35816/18225*z3)
      +ca^2*nf^2*(-4518848403845479427/419982941952000000+818/243*z5+15234743/680400*z4
		  -13175860451/285768000*z3)
      +ca^3*nf*(336616045154933559893/2099914709760000000-419459/3780*z5-26056547/141750*z4
		+697606492357/5143824000*z3)
      +cf*nf^3*(-47263236736035329/146994029683200000+2244679/1530900*z3)
      +cf*ca*nf^2*(36065612407080472327/2939880593664000000-22867163/680400*z4+5699612263/85730400*z3)
      +cf*ca^2*nf*(-2068466449111368729523/4899800989440000000+23311/140*z5+35445949/108000*z4
		   -14832708232003/180033840000*z3)
      +cf^2*nf^2*(40554044566337273617/8231665662259200000+127207/11340*z4-26373124409/1285956000*z3)
      +cf^2*ca*nf*(173705322188197694847769/411583283112960000000-171271/1620*z5-417892403/2381400*z4
		   -5433407245849/60011280000*z3)
      +cf^3*nf*(-990917988466579134913309/5762165963581440000000+398159/5670*z5+1481184343/47628000*z4
		+3183230120837/180033840000*z3);

****** 
* N=10
******
L   gqg0N10=
      +nf*(-28/165);

L   gqg1N10=
      +ca*nf*(373810079/150935400)
      +cf*nf*(-379479917/125779500);

L   gqg2N10=
      +ca*nf^2*(1669885489/7906140000)
      +ca^2*nf*(-21025430857658971/1022738270400000+483988/27225*z3)
      +cf*nf^2*(1584713325754369/2588806246950000)
      +cf*ca*nf*(926990216580622991/24162191638200000-643396/27225*z3)
      +cf^2*nf*(-1091980048536213833/54364931185950000+17712/3025*z3);

L   gqg3N10=
      +nf*[d4RA/na]*(-1269333487356283/14522729760000+7866112/16335*z5-769373679649/2292097500*z3)
      +nf^2*[d4RR/na]*(-181205970624529/1815341220000+747008/5445*z5-2257851248/100051875*z3)
      +ca*nf^3*(5513232141828253/12708685212300000-430256/245025*z3)
      +ca^2*nf^2*(-261639145927435210838789/24111934279592544000000+46688/16335*z5+88731664/4492125*z4
		  -26791509912217/653738951250*z3)
      +ca^3*nf*(683009455461651804853128719/4125819865619168640000000-5029972/49005*z5
		-5303419507/31444875*z4+1383109617439853/13312502280000*z3)
      +cf*nf^3*(-2121999454705273487/9785687613471000000+53744464/40429125*z3)
      +cf*ca*nf^2*(698565087254281295546651/73675354743199440000000-133132504/4492125*z4+2781155392789/46695639375*z3)
      +cf*ca^2*nf*(-6335098018460327267287847261/13924642046464694160000000+312172/1485*z5+3177267559/10481625*z4
		   -8647744620157/140086918125*z3)
      +cf^2*nf^2*(4356561239541026269442263/745962966774894330000000+269096/27225*z4-287267101372/15565213125*z3)
      +cf^2*ca*nf*(2957158836400064364217056863/6188729798428752960000000-1121272/5445*z5-15390821408/94334625*z4
		   -217656420816083/3922433707500*z3)
      +cf^3*nf*(-774607400252577911077514539/3916305575568195232500000+1934336/16335*z5
		+2705671898/94334625*z4-805380500854/140086918125*z3);

****** 
* N=12
******
L   gqg0N12=
      +nf*(-79/546);

L   gqg1N12=
      +ca*nf*(653436358741/268572704400)
      +cf*nf*(-9256843807/3197294100);

L   gqg2N12=
      +ca*nf^2*(226617401255197/4399220898072000)
      +ca^2*nf*(-10876559659107463644949/543532540398591744000+129763817/8198190*z3)
      +cf*nf^2*(149081947693135635881/249119081016021216000)
      +cf*ca*nf*(4046032530021008148641959/104630014026728910720000-171207527/8198190*z3)
      +cf^2*nf*(-2960118366121154186145047/143866269286752252240000+2563/507*z3);

L   gqg3N12=
      +nf*[d4RA/na]*(-113527295175322043699/1325344317897600000+1159790344/2459457*z5
		     -66259676094769/204528444120*z3)
      +nf^2*[d4RR/na]*(-14322664324006372519/165668039737200000+421760/3549*z5-33040603052/1660133475*z3)
      +ca*nf^3*(894866035734231246739/2452265953751458845000-15994814/10061415*z3)
      +ca^2*nf^2*(-12276467270462044744218725473/1186504359063105847564800000+26360/10647*z5
		  +5661024029/319729410*z4-2493335008939/67335013746*z3)
      +ca^3*nf*(5604051730074276816849428210811499/33687231762519701224059801600000-128078185/1341522*z5
		-1902726848671/12207850200*z4+23670112712533795577/290348579272752000*z3)
      +cf*nf^3*(-16722425084730244813603/115421852616342949797120+1754216962/1438782345*z3)
      +cf*ca*nf^2*(1130937915286368016463951600099/160415389345331910590760960000-2830863407/106576470*z4
		   +1338278114905597/24689505040200*z3)
      +cf*ca^2*nf*(-80001087611088353320752671559280739/168436158812598506120299008000000
		   +1209482915/4918914*z5+47713128097/169553475*z4-21516079448853780563/399229296500034000*z3)
      +cf^2*nf^2*(8636005982934119110563793073/1331293697584716130417152000+15558056/1756755*z4
		  -1459587596116369/86413267640700*z3)
      +cf^2*ca*nf*(659614817874426101803347003600309841/1273798451020276202534761248000000-237402160/819819*z5
		   -224595768029407/1477149874200*z4-7188749553100574749/399229296500034000*z3)
      +cf^3*nf*(-27638793266616676830649446109488607/127379845102027620253476124800000+390599626/2459457*z5
		+19574472368767/738574937100*z4-11151211773046551347/399229296500034000*z3);

****** 
* N=14
******
L   gqg0N14=
       + nf * (  - 53/420 );

L   gqg1N14=
       + ca*nf * ( 386324173/162993600 )
       + cf*nf * (  - 22054185487/7945938000 );

L   gqg2N14=
       + ca*nf^2 * (  - 4166778137537/80095055040000 )
       + ca^2*nf * (  - 205051545046076780633863/10477288614419827200000 + 45056009/3153150*z3 )
       + cf*nf^2 * ( 149194521085828366033/257963545430791200000 )
       + cf*ca*nf * ( 2641216391592270733807369/68102375993728876800000 - 1205417/64350*z3 )
       + cf^2*nf * (  - 18471301806435234969123011/885330887918475398400000 + 16328/3675*z3 );

L   gqg3N14=
      +nf*[d4RA/na]*(-21335213154567939744419/255128781195288000000+432531508/945945*z5
	-153330754732349591/492146568663750*z3)
      +nf^2*[d4RR/na]*(-86703311715954607957/1138967773193250000+76928/735*z5-30501482088464/1720792198125*z3)
      +ca*nf^3*(20027115402545662837/64941871576982400000-9525743/6548850*z3)
      +ca^2*nf^2*(-2867710783541657878705947550651/297328163351020903221120000000
	+4808/2205*z5+2660490407/165540375*z4-72753816113873311/2147548663260000*z3)
      +ca^3*nf*(168326075348902041205140436171567/1019410845774928811043840000000
	-253312408/2837835*z5-12677454308339/87405318000*z4+11389523241876713/175310094960000*z3)
      +cf*nf^3*(-19361358120503651383514249/209159422270739812872000000+1680448157/1489863375*z3)
      +cf*ca*nf^2*(386337614797770939622435479977/77305322471265434837491200000
	-1330332659/55180125*z4+2233279925309627/44740597151250*z3)
      +cf*ca^2*nf*(-22640076494840853303795154046485601/46383193482759260902494720000000+524068451/1891890*z5
	+49073876443/186763500*z4-33002771469947234411/614198917692360000*z3)
      +cf^2*nf^2*(129369763652422573392820192451/18610540594934271349766400000
	+38014502/4729725*z4-560072511456047/35792477721000*z3)
      +cf^2*ca*nf*(661449743811755399610800628855948383/1205963030551740783464862720000000
	-114514258/315315*z5-161710934825771/1136269134000*z4+71337338061613627/3489766577797500*z3)
      +cf^3*nf*(-1819299941960587863099154536601938001/7838759698586315092521607680000000
	+183968164/945945*z5+13976188277483/568134567000*z4-7550014892314697177/153549729423090000*z3);

****** 
* N=16
******
L   gqg0N16=
       + nf * (  - 137/1224 );

L   gqg1N16=
       + ca*nf * ( 56849473253143/24710016038400 )
       + cf*nf * (  - 190057166299313/71384490777600 );

L   gqg2N16=
       + ca*nf^2 * (  - 5019608026296390073/41284506396317184000 )
       + ca^2*nf * (  - 258553094682931897859335278493/13468320627077814897278880000 + 4074644491/312432120*z3 )
       + cf*nf^2 * ( 63846457462950180233883979/114814854496567453003776000 )
       + cf*ca*nf * ( 133656657775979383608561511004839/3447890080531920613703393280000 - 10624286507/624864240*z3 )
       + cf^2*nf * (  - 2588026370217417251514622864607/123138931447568593346549760000 + 18315/4624*z3 );

L   gqg3N16=
      +nf*[d4RA/na]*(-11773700142311179915702121/144584658675391334400000+20687248255/46864818*z5
	-101169081992668980737/338101880405889600*z3)
      +nf^2*[d4RR/na]*(-405223386945234740808587/5964117170359892544000
	+729080/7803*z5-14956670451523/938233656360*z3)
      +ca*nf^3*(595309329889088262429948677/2276224562921459645214720000
	-5825377/4339335*z3)
      +ca^2*nf^2*(-752061916161381997694488132348407122609/84488753520592838040082526561894400000
	+91135/46818*z5+3756724288103/254944609920*z4-146648811315659637037/4685463821169331200*z3)
      +ca^3*nf*(958218771321200762153969249033062166194424671/5881684576336070420160345086606278656000000
	-94309538177/1124755632*z5-21661099413914861/159499721581200*z4+116754230000061827322827/2233404421424047872000*z3)
      +cf*nf^3*(-67269559800455311170432078655537/1266065237571321249351886012416000
	+602706927269/573625372320*z3)
      +cf*ca*nf^2*(14127292221783355514812591446014758843649/4308926429550234740044208854656614400000
	-5635299893903/254944609920*z4+398082429977183417/8581435569907200*z3)
      +cf*ca^2*nf*(-62680864453090912007596475770731383647151899/126036098064344366146293108998705971200000
	+114532560997/374918544*z5+12847645023106583/52081541740800*z4-2744088762432408579029159/46901492849905005312000*z3)
      +cf^2*nf^2*(26913309311367108225950672393546130497983/3693365511043058348609321875419955200000
	+920870395/124972848*z4-34273560040802435057/2342731910584665600*z3)
      +cf^2*ca*nf*(40459800028988890047781645860994909743510367591/70580214916032845041924141039275343872000000
	-53790127733/124972848*z5-25613875001592827/191399665897440*z4+673799623136095806925/11370058872704243712*z3)
      +cf^3*nf*(-285309935238500558583542083319026238564164621/1166615122579055289949159356021080064000000
	+42585042173/187459272*z5+175683953534958707/7655986635897600*z4-9810400981630431077238433/140704478549715015936000*z3);

****** 
* N=18
******
L   gqg0N18=
       + nf * (  - 86/855 );

L   gqg1N18=
      +ca*nf*(106266207488029/47649610728720)
      +cf*nf*(-3046367726601971/1191240268218000);

L   gqg2N18=
      +ca*nf^2*(-9665365147213414843/57036584042277840000)
      +ca^2*nf*(-409818432046581200275216461802297/21721242572041034245039584768000+16598731613/1382205825*z3)
      +cf*nf^2*(123008722948493976224537961827/230557644683252736117428160000)
      +cf*ca*nf*(356845018916907458743013097876274879/9231528093117439554141823526400000-64607791639/4146617475*z3)
      +cf^2*nf*(-67506927274553760048696497327867821/3202775052714213722865530611200000+34816/9747*z3);

L   gqg3N18=
      +nf*[d4RA/na]*(-1534254855736463458285860487597/19377416686499290875456000000+352805410624/829323495*z5
        -263063336077755987407089/915410841198946092000*z3)
      +nf^2*[d4RR/na]*(-2376495270782792811304983137/38754833372998581750912000+2466304/29241*z5
	-4863139453686076/336211891490475*z3)
      +ca*nf^3*(169352269869095430064829083933/761807602187670753954439200000-1643635612/1317160845*z3)
      +ca^2*nf^2*(-558329616172110729967457047573703570713007/68263339473806626623830835232976302080000
        +154144/87723*z5+9658443868132/709071588225*z4-144316461298616900803/4951997707384908180*z3)
      +ca^3*nf*(3783100083290778419858365225493845265835264614203/23605462790042331486520702823563205259264000000
        -196787959957/2487970485*z5-241960324875770681/1892748426168600*z4+8709621896829003410471989/206003104627212180288000*z3)
      +cf*nf^3*(-170709087541104871422520948186675189/7547639671882236595469141528787600000+1256438567596/1276328858805*z3)
      +cf*ca*nf^2*(1012878033791555466499189552588051026133120973/551226466250988509987433994506283639296000000
        -14488003095154/709071588225*z4+39384928880780685043/906959287066833000*z3)
      +cf*ca^2*nf*(-144518325056948011595975355225600584643601339168691/286637762450514025193465677143267492433920000000
        +275656349557/829323495*z5+528762966800933/2272206994200*z4-3742668985391472888888028799/56178763324379321666040000*z3)
      +cf^2*nf^2*(10078764947996863781145704522495961730672265731/1338692846609543524255196843800974552576000000
        +84729109246/12439852425*z4-34109529761049640993/2475998853692454090*z3)
      +cf^2*ca*nf*(3377593115765589956686838780117931468210706928679589/5684982288601861499670402596674805266606080000000
        -1227777154322/2487970485*z5-30498909550443367027/241325424336496500*z4+55713571318360235296073209/567462255801811329960000*z3)
      +cf^3*nf*(-148012756997831997868202307165553457375623545179496593/579868193437389872966381064860830137193820160000000
        +641696741936/2487970485*z5+5190258175594037257/241325424336496500*z4-945662253270294339474700289/10533518123321122812382500*z3);

****** 
* N=20
******
L   gqg0N20=
       + nf * (  - 211/2310 );

L   gqg1N20 =
       + ca*nf * ( 1006804883130941/465826642281000 )
       + cf*nf * (  - 833472731501959/338783012568000 );

L   gqg2N20 =
       + ca*nf^2 * (  - 15720107170575036991/77476287144175920000 )
       + ca^2*nf * (  - 43618595894057353431422038236376223/2349044131582004835762578995200000 + 83192417773/7468761300*z3 )
       + cf*nf^2 * ( 130448723214210396531766820399/254992449952340668446278400000 )
       + cf*ca*nf * ( 1717484336113407449392949046671247313/44631838500058091879489000908800000 - 107480626289/7468761300*z3 )
       + cf^2*nf * (  - 5956647560203631985442624295054876621/282668310500367915236763672422400000 + 11951/3675*z3 );

L   gqg3N20 =
      +nf*[d4RA/na]*(-9934247787263135793881744121471193/129131104798831274394038784000000
	+153050440696/373438065*z5-20055818840172257506705213/72622593401783056632000*z3)
      +nf^2*[d4RR/na]*(-2704920902087866223629472523102433/48424164299561727897764544000000+1863808/24255*z5
	-108318373596246439/8189020631917125*z3)
      +ca*nf^3*(4557146928634027537304272139/24094839462761828575965150000-442312337/379053675*z3)
      +ca^2*nf^2*(-129237703738338942959554547244734274049443749/17225459903734480302960834969587324928000000
	+116488/72765*z5+4970688711649/392109968250*z4-5608977415241450022107/205380637448481495000*z3)
      +ca^3*nf*(52740764656642797287118703600606775479812938169233/335000744207828172931982318488534295199744000000
	-111871437401/1493752260*z5-263379457774465111/2178787046436000*z4+6563217389990563110422497711/191723646580707269508480000*z3)
      +cf*nf^3*(1053102454698939591121970441821583/715504160954056285443058045819200000+1635389001947/1764494857125*z3)
      +cf*ca*nf^2*(680809114716993485789591694502123755845386157/1090945793903183752520852881407197245440000000
	-3728072666687/196054984125*z4+234925277032206037451/5744912935621860000*z3)
      +cf*ca^2*nf*(-48653145651074538192154470929007688681206494881543387/95475212099231029285614960769232274131927040000000
	+20854255237/58198140*z5+530885809238315899/2408133051324000*z4-10028079346191274420177165969/130098188751194218595040000*z3)
      +cf^2*nf^2*(12602646140298382627127034094145561190489093641/1636418690854775628781279322110795868160000000
	+61483157/9699690*z4-669887176495794840997/51345159362120373750*z3)
      +cf^2*ca*nf*(5846396397334222571039848547067118965377809459521073/9547521209923102928561496076923227413192704000000
	-177243557063/320089770*z5-964457722861951093/8049407699333000*z4+41608969999126907233361796449/303562440419453176721760000*z3)
      +cf^3*nf*(-7898888797208836307118697080909594038142131045933137/29841170188590823871954113279387749750325248000000
	+321942919546/1120314195*z5+8800030293035128897/434668015763982000*z4-24919895802782926655095568033/227671830314589882541320000*z3);

* -----------------------------------------------------------------------------
*
*   Gluon-to-quark anomalous dimensions gamma_qg(N) up to four loops,
*   all-N results for particular terms
*
*   Notations:
*   S(R(m1,...,mk),N) denotes harmonic sums,
*   z3 = Zeta(3), ... , z5 = Zeta(5),
*   den(x) = 1/x denotes denominators
*   nf = number of flavors; for the group invariants see the paper.
*   expansion in alpha_s/(4*pi)
*

****** 
*   gamma_qg^{(3)}(N) at even N, Zeta(3)*nf*[d4RA/na] and nf^2*[d4RR/na] contributions
****** 
 L gqg3z3N =
  + [d4RA/na]*nf* 256*z3* (
       ( 7/12 
       + 33/2* (den(N) - den(N+1))
       - 96* S(R(1),N)* (den(N) - den(N+1)) 
*csm       + 96* S(R(1),N)* (den(N-1) - den(N+2))
       + 32* S(R(1),N)* (den(N-1) - den(N+2))
       - 24* S(R(-2),N) 
       - 6* S(R(1),N)* (den(N) - den(N+1))^2 
       + 10* S(R(-2),N)* (den(N) - den(N+1))
*csm       - 48* S(R(-2),N)* (den(N-1) - den(N+2))
       - 16* S(R(-2),N)* (den(N-1) - den(N+2))
       + 43* S(R(1),N)^2* (den(N) - den(N+1))
*csm       - 48* S(R(1),N)^2* (den(N-1) - den(N+2))
       - 16* S(R(1),N)^2* (den(N-1) - den(N+2))
       - 8* (S(R(-2,1),N)-S(R(1,-2),N))
       + 8* S(R(1),N)*S(R(-2),N)
       - 1* S(R(3),N)
     ) * (den(N)-2*den(N+1)+2*den(N+2)) 
     + ( - 40 
       - 24* S(R(1),N) 
       + 72* S(R(-2),N) 
       + 10* S(R(1),N)^2 
       - 72* (S(R(-2,1),N)-S(R(1,-2),N)) 
       - 72* S(R(1),N)*S(R(-2),N) 
       - 36* S(R(3),N) 
     ) * den(N)*den(N+1)*den(N+2)
    )

  + [d4RR/na]*nf^2* 512*z3* (
     ( - 7/12 
       - 3* (den(N) - den(N+1))
       - 8* S(R(1),N)* (den(N) - den(N+1))^2 
       + 8* S(R(-2),N)* (den(N) - den(N+1))
     ) * (den(N)-2*den(N+1)+2*den(N+2)) 
     + ( 4
       - 16* S(R(-2),N)
     ) * den(N)*den(N+1)*den(N+2)
    );

****** 
*   gamma_qg^{(3)}(N) at even N, Zeta(5) contribution
****** 
*  cf*nf*{cf^2,cf*ca,ca^2} include terms ~(N-1), to be cancelled for
*  N->oo by non-z5 contributions

 L gqg3z5N = 

  + cf^3*nf* 160*z5* (
       1/12* (N-1)
     + 232/3* den(N)
     - 257/3* den(N+1)
     - 16* den(N+2)
     - 23* den(N)^2
     - 46* den(N+1)^2
     + 8* (den(N)-2*den(N+1)+2*den(N+2))* S(R(1),N)
     )
  + cf^2*ca*nf* 80*z5* (
     - 1/3* (N-1)
     - 1745/6* den(N)
     - 8* den(N-1)
     + 818/3* den(N+1)
     + 122* den(N+2)
     + 103* den(N)^2
     + 206* den(N+1)^2
     + 24* den(N+2)^2
     - 30* (den(N)-2*den(N+1)+2*den(N+2))* S(R(1),N)
     )
  + cf*ca^2*nf* 80*z5* (
     + 1/6* (N-1)
     + 548/3* den(N)
     + 4* den(N-1)
     - 502/3* den(N+1)
     - 81* den(N+2)
     - 66* den(N)^2
     - 132* den(N+1)^2
     - 12* den(N+2)^2
     + 25* (den(N)-2*den(N+1)+2*den(N+2))* S(R(1),N)
     )
  + ca^3*nf* 80/3*z5* (
     - 223/3* den(N)
     + 28/3* den(N-1)
     + 392/3* den(N+1)
     - 37* den(N+2)
     + 6* den(N)^2
     + 12* den(N+1)^2
     - 28* den(N+2)^2
     - 25* (den(N)-2*den(N+1)+2*den(N+2))* S(R(1),N)
     )
  + [d4RA/na]*nf* 640/3*z5* (
       391/2* den(N)
     - 202* den(N+1)
     - 30* den(N+2)
     -  8* den(N-1)
     - 63* den(N)^2
     - 126* den(N+1)^2
     + 24* den(N+2)^2
     + 24* (den(N)-2*den(N+1)+2*den(N+2))* S(R(1),N)
     )
  + ca^2*nf^2 * 320/9*z5* (
     - 17* den(N)
     + 16* den(N+1)
     + 2* den(N+2)
     + 6* den(N)^2
     + 12* den(N+1)^2
     )
  + [d4RR/na]*nf^2* 1280/3*z5* (
     - 68* den(N)
     + 64* den(N+1)
     +  8* den(N+2)
     + 24* den(N)^2
     + 48* den(N+1)^2
     );

* -----------------------------------------------------------------------------


==> anc/xPqg3a.f <==
*
* ..File: xPqg3a.f   
*
* ..The 4-loop MSbar gluon-to-quark splitting function P_{qg}^(3) 
*    for the  evolution of the flavour-singlet parton distributions.
*    The expansion parameter is alpha_s/(4 pi), the scale mu_r = mu_f.
*
* ..These are approximations for fixed nf = 3, 4 and 5 based on the 
*    first ten even moments together with small-x/large-x constraints.
*    The two sets indicating the error estimate are called via IMOD = 1 
*    and IMOD = 2.  Any other value of IMOD invokes their average.
*   
* ..Reference: Four-loop splitting functions in QCD 
*              - The gluon-to-quark case -
*
*              G. Falcioni, F. Herzog, S. Moch and A. Vogt
*              arXiv:2307.04158, Phys. Lett. B846 (2023) 138215
*
* =====================================================================
*
*
       FUNCTION P3QGA (Y, NF, IMOD)
*
       IMPLICIT REAL*8 (A-Z)
       INTEGER IMOD, nf,nf2,nf3
*
       YM  = 1.D0/Y
       Y1  = 1.D0-Y
       DL  = DLOG(Y)
       DL1 = DLOG(1.D0-Y)
*
       nf2 = nf*nf
       nf3 = nf*nf2
*
* Known large-x coefficients
       x1L5cff =   1.8518519D+0*nf - 4.1152263D-1*nf2
       x1L4cff =   3.5687794D+1*nf - 3.5116598D+0*nf2
     ,           - 8.2304527D-2*nf3
       y1L5cff =   2.8806584D+0*nf + 8.2304527D-1*nf2
       y1L4cff = - 4.0511391D+1*nf + 5.5418381D+0*nf2
     ,           + 1.6460905D-1*nf3  
*    
* Known small-x coefficients
       bfkl1   =   3.9357613D+3*nf
       x0L6cff = - 1.9588477D+1*nf + 2.7654321D+0*nf2
       x0L5cff =   2.1573663D+1*nf + 1.7244444D+1*nf2
       x0L4cff = - 2.8667643D+3*nf + 3.0122403D+2*nf2
     ,           + 4.1316872D+0*nf3 
*
* The resulting part of the function
       P3QG01 =
     ,      + bfkl1*   YM*DL**2
     ,      + x0L6cff* DL**6
     ,      + x0L5cff* DL**5
     ,      + x0L4cff* DL**4
     ,      + x1L4cff* DL1**4
     ,      + x1L5cff* DL1**5
     ,      + y1L4cff* Y1*DL1**4
     ,      + y1L5cff* Y1*DL1**5
*
* The selected approximations for nf = 3, 4, 5
       IF ( NF .EQ. 3 ) THEN
         P3qgApp1 = P3QG01
     ,      + 187500.* YM*DL       
     ,      + 826060.* YM*Y1       
     ,      - 150474.
     ,      + 226254.* Y*(2.-Y)
     ,      + 577733.* DL    
     ,      - 180747.* DL**2
     ,      + 95411.* DL**3   
     ,      +  119.8* DL1**3    
     ,      + 7156.3* DL1**2 
     ,      + 45790.* DL1
     ,      - 95682.* DL*DL1
         P3qgApp2  = P3QG01
     ,      + 135000.* YM*DL
     ,      + 484742.* YM*Y1
     ,      - 11627.
     ,      - 187478.* Y*(2.-Y)
     ,      + 413512.* DL
     ,      - 82500.* DL**2
     ,      + 29987.* DL**3
     ,      -  850.1* DL1**3
     ,      - 11425.* DL1**2
     ,      - 75323.* DL1
     ,      + 282836.* DL*DL1
       ELSE IF ( NF .EQ. 4 ) THEN
         P3qgApp1 = P3QG01
     ,      + 250000.* YM*DL       
     ,      + 1089180.* YM*Y1       
     ,      - 241088.
     ,      + 342902.* Y*(2.-Y)
     ,      + 720081.* DL    
     ,      - 247071.* DL**2
     ,      + 126405.* DL**3   
     ,      +  272.4* DL1**3    
     ,      + 10911.* DL1**2 
     ,      + 60563.* DL1
     ,      - 161448.* DL*DL1
         P3qgApp2  = P3QG01
     ,      + 180000.* YM*DL
     ,      + 634090.* YM*Y1
     ,      - 55958.
     ,      - 208744.* Y*(2.-Y)
     ,      + 501120.* DL
     ,      - 116073.* DL**2
     ,      + 39173.* DL**3
     ,      - 1020.8* DL1**3
     ,      - 13864.* DL1**2
     ,      - 100922.* DL1
     ,      + 343243.* DL*DL1
       ELSE IF ( NF .EQ. 5 ) THEN
         P3qgApp1 = P3QG01
     ,      + 312500.* YM*DL       
     ,      + 1345700.* YM*Y1       
     ,      - 350466.
     ,      + 480028.* Y*(2.-Y)
     ,      + 837903.* DL    
     ,      - 315928.* DL**2
     ,      + 157086.* DL**3   
     ,      +  472.7* DL1**3    
     ,      + 15415.* DL1**2 
     ,      + 75644.* DL1
     ,      - 244869.* DL*DL1
         P3qgApp2  = P3QG01
     ,      + 225000.* YM*DL
     ,      + 776837.* YM*Y1
     ,      - 119054.
     ,      - 209530.* Y*(2.-Y)
     ,      + 564202.* DL
     ,      - 152181.* DL**2
     ,      + 48046.* DL**3
     ,      - 1143.8* DL1**3
     ,      - 15553.* DL1**2
     ,      - 126212.* DL1
     ,      + 385995.* DL*DL1
       ELSE
         WRITE(6,*) '  Error in function P3QGA: choice of nf   '
         CALL ABORT
       END IF
*
* We return (for now) one of the two error-band representatives
* or the present best estimate, their average
       IF ( IMOD .EQ. 1 ) THEN
         P3QGA = P3qgApp1
       ELSE IF ( IMOD .EQ. 2 ) THEN
         P3QGA = P3qgApp2
       ELSE
         P3QGA = 0.5* ( P3qgApp1 + P3qgApp2 )
       END IF
*
       RETURN
       END
*
* =================================================================av==


